BP-Im2col: Implicit Im2col Supporting AI Backpropagation on Systolic Arrays

State-of-the-art systolic array-based accelerators adopt the traditional im2col algorithm to accelerate the inference of convolutional layers. However, traditional im2col cannot efficiently support AI backpropagation. Backpropagation in convolutional layers involves performing transposed convolution and dilated convolution, which usually introduces plenty of zero-spaces into the feature map or kernel. The zero-space data reorganization interfere with the continuity of training and incur additional and non-negligible overhead in terms of off- and on-chip storage, access and performance. Since countermeasures for backpropagation are rarely proposed, we propose BP-im2col, a novel im2col algorithm for AI backpropagation, and implement it in RTL on a TPU-like accelerator. Experiments on TPU-like accelerator indicate that BP-im2col reduces the backpropagation runtime by 34.9% on average, and reduces the bandwidth of off-chip memory and on-chip buffers by at least 22.7% and 70.6% respectively, over a baseline accelerator adopting the traditional im2col. It further reduces the additional storage overhead in the backpropagation process by at least 74.78%.

==> figures/matlab/demo.m <==
% 折线图绘制模板
% By：阿昆的科研日常

%% 数据准备
% 读取数据
load mae; % 读入数据mae，mae中包括78*3的矩阵A

% 定义线上点的x坐标
x = 0.1:0.1:1;

% 分别定义不同线条上点的y坐标
samp1 = A(2:11,3);
samp2 = A(15:24,3);
samp3 = A(28:37,3);
samp4 = A(41:50,3);
samp5 = A(54:63,3);

%% 颜色定义
% addcolor函数获取方式：
% 公众号后台回复：morecolor
%C1 = addcolor(1);
%C2 = addcolor(98);
%C3 = addcolor(135);
%C4 = addcolor(214);
%C5 = addcolor(215);

%% 图片尺寸设置（单位：厘米）
figureUnits = 'centimeters';
figureWidth = 12;
figureHeight = 8;

%% 线条绘制
figureHandle = figure;
set(gcf, 'Units', figureUnits, 'Position', [0 0 figureWidth figureHeight]); 
hold on

% 分别绘制直线
Line1 = line(x,samp1);
Line2 = line(x,samp2);
Line3 = line(x,samp3);
Line4 = line(x,samp4);
Line5 = line(x,samp5);

%% 细节调整
% 定义线型、标记符号、线宽和颜色
% ―――――――――――――――――――――
% 线型 |   -   |    --   |    :   |   :.  |
% ―――――――――――――――――――――
% 说明 |  实线 |  双划线  |  虚线  | 点划线|
% ―――――――――――――――――――――

% ――――――――――――――――――――――――――――――――――――――――――――――――――――――――
% 标记符 |   +   |     o    |    *   |    .   |   x   |   s   |    d   |   ^    |    v   |     >   |    <   |
% ――――――――――――――――――――――――――――――――――――――――――――――――――――――――
%  说明  |  加号 |   空心圆  |  星号  | 实心圆 |  叉号 | 正方形 |  菱形  | 上三角 | 下三角  |  左三角 | 右三角 |  
% ――――――――――――――――――――――――――――――――――――――――――――――――――――――――
set(Line1, 'LineStyle', '--','Marker', 'd','LineWidth', 1,  'Color', 'green')
set(Line2, 'LineStyle', '--','Marker', 'o','LineWidth', 1,  'Color', 'green')
set(Line3, 'LineStyle', '--','Marker', '^','LineWidth', 1,  'Color', 'green')
set(Line4, 'LineStyle', '--','Marker', 'v','LineWidth', 1,  'Color', 'green')
set(Line5, 'LineStyle', '--','Marker', 'd','LineWidth', 1,  'Color', 'green')

% 坐标区调整
set(gca, 'Box', 'off', ...                                % 边框
         'XGrid', 'off', 'YGrid', 'on', ...               % 网格
         'TickDir', 'out', 'TickLength', [.01 .01], ...   % 刻度
         'XMinorTick', 'off', 'YMinorTick', 'off', ...    % 小刻度
         'XColor', [.1 .1 .1],  'YColor', [.1 .1 .1],...  % 坐标轴颜色
         'XTick', 0:0.1:1.2,  'YTick', 0:0.05:0.5,...     % 刻度位置、间隔
         'Xlim' ,[0 1.1],'Ylim' ,[0.1 0.35], ...          % 坐标轴范围
         'Xticklabel',{[0:0.1:1.2]},...                   % X坐标轴刻度标签
         'Yticklabel',{[0:0.05:0.5]})                     % Y坐标轴刻度标签

% X、Y轴标签及Legend
hXLabel = xlabel('Point spacing (m)');
hYLabel = ylabel('MAE (m)');
hLegend = legend([Line1,Line2,Line3,Line4,Line5], ...
                 'samp1', 'samp2','samp3','samp4','samp5', ...
                 'Location', 'northwest');

% 刻度标签字体和字号
set(gca, 'FontName', 'Times', 'FontSize', 9)
% X、Y轴标签及Legend的字体字号 
set([hXLabel, hYLabel,hLegend], 'FontName',  'Helvetica')
set([hXLabel, hYLabel,hLegend], 'FontSize', 10)

% 背景颜色
set(gca,'Color',[1 1 1])

%% 图片输出
figW = figureWidth;
figH = figureHeight;
set(figureHandle,'PaperUnits',figureUnits);
set(figureHandle,'PaperPosition',[0 0 figW figH]);
fileout = 'eg';
print(figureHandle,[fileout,'.png'],'-r300','-dpng');

%% figure 2
figure(2);
y =[1,2,3;4,5,6;7,8,9]
bar(y,'stacked')




==> figures/matlab/test.m <==
figure(1)
X= [15.93,17.56,17.56;
    17.20,13.26,13.26;
    27.56,14.10,14.10;
    32.89,14.47,14.47];

DATA = [
0.100,	58368;
0.181,	10240;
0.313,	368640;
0.234	69120;
0.234,	65880;
0.100,	9728;
0.047,	169984];

% 分别定义不同线条上点的y坐标
sp1 = DATA(1,1);
sp2 = DATA(2,1);
sp3 = DATA(3,1);
sp4 = DATA(4,1);
sp5 = DATA(5,1);
sp6 = DATA(6,1);

zn1 = DATA(1,2);
zn2 = DATA(2,2);
zn3 = DATA(3,2);
zn4 = DATA(4,2);
zn5 = DATA(5,2);
zn6 = DATA(6,2);

figure(1);

x_label = ['AlexNet','DenseNet','MobileNet','ResNet', 'ShuffleNet', 'SqueezNet'];
x = [1 2 3 4 5 6];

%diag_zn = diag(log10([zn1 zn2 zn3 zn4 zn5 zn6]));
diag_zn = log10([zn1 zn2 zn3 zn4 zn5 zn6])
%b = bar(x,diag_zn,0.5);

color = [0 238 238]
color = color/255

for i = 1:6
    b = bar(x(i),diag_zn(i),0.05);  %0.75是柱形图的宽，可以更改
    set(b(1),'facecolor',color)
end
box on

set(gca,'XTick',[1 2]);
%set(b(1),'FaceColor', color);
%set(b(2),'FaceColor', 'b');
%set(b(3),'FaceColor', 'r');
%set(b(4),'FaceColor', 'b');
%set(b(5),'FaceColor', 'r');
%set(b(6),'FaceColor', 'b');

xt = get(gca,'XTick');
xtextp=xt
yt = get(gca,'YTick');

ylabel('Percentage (%)') 
xlabel('Irrigation area') 
%set(gca, 'xticklabels', {'Apple', 'Orange', 'Banana', 'Pear', 'Pitaya', 'Lemon'}, 'Fontname', 'Times New Roman', 'Fontsize', 16); 
%set(gca,'XTickLabel',x_label)
%set(gca,'Fontname','Calibri','fontsize',18); 
%set(gca,'Position',[.2 .2 .5 .5]);
%set(gca,'YScale','log')
%set(gca,'YLim',[0 10]);
%set(gca,'ytick',[0:1:10]);
hold on;

figure(2);
color_matrix = [1,0,0                   %1号柱下部颜色
                1,0.38,0.27             %1号柱上部颜色
                1,0,0                   %1号柱下部颜色
                1,0.84,0                %2号柱下部颜色
                1,1,0                   %2号柱上部颜色
                1,0.84,0                %2号柱下部颜色
                0.19,0.80,0.19          %3号柱下部颜色
                0.67,1,0.18             %3号柱上部颜色
                0.19,0.80,0.19          %3号柱下部颜色
                0,0,1                   %4号柱下部颜色
                0,0.75,1                %4号柱上部颜色
                0,0,1];                 %4号柱下部颜色
%一个个添加柱子，用b记录，此时调用b(i)的facecolor就可以用来修改颜色               
for i = 1:4
    b = bar(i:i+1,[X(i,:);0,0,0],0.75,'stacked');  %0.75是柱形图的宽，可以更改
    set(b(1),'facecolor',color_matrix((i-1)*2+1,:))
    set(b(2),'facecolor',color_matrix((i-1)*2+2,:))
end

%box on
set(gca,'XTick',[]);
set(gca,'XLim',[0 5]);
set(gca,'YLim',[0 90]);
ylabel('Percentage (%)') 
xlabel('Irrigation area') 
set(gca,'FontSize',15,'Fontname', 'Arial');


%% 3
figure(3);
%figure('visible','off'); % 不弹出figure窗口，由于最后我把结果保存了下来，所以选择不弹出窗口，直接保存

DATA = [
0.100,	58368;
0.181,	10240;
0.313,	368640;
0.234	69120;
0.234,	65880;
0.100,	9728;
0.047,	169984];

% 分别定义不同线条上点的y坐标
sp1 = DATA(1,1);
sp2 = DATA(2,1);
sp3 = DATA(3,1);
sp4 = DATA(4,1);
sp5 = DATA(5,1);
sp6 = DATA(6,1);

zn1 = DATA(1,2);
zn2 = DATA(2,2);
zn3 = DATA(3,2);
zn4 = DATA(4,2);
zn5 = DATA(5,2);
zn6 = DATA(6,2);

X = [zn1, zn2, zn3, zn4, zn5, zn6]; 
hold on
color_matrix = [1,0.38,0.27;0,0.75,1;1,0.38,0.27;0,0.75,1;1,0.38,0.27;0,0.75,1];  %每个柱子的颜色设置
%一个个添加柱子，用b记录，此时调用b(i)的facecolor就可以用来修改颜色               
for i = 1:6
    b = bar(i,log(X(i)),0.75,'stacked');  %0.75是柱形图的宽，可以更改
    set(b(1),'facecolor',color_matrix(i,:))
end
box on
x_label = {'AlexNet','DenseNet','MobileNet','ResNet', 'ShuffleNet', 'SqueezNet'};
set(gca,'XTick',[1 2 3 4 5 6]);
set(gca,'XTickLabel',x_label);%设置柱状图每个柱子的横坐标
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

xtl=get(gca,'XTickLabel'); 
xt=get(gca,'XTick');           
% rotation，正的旋转角度代表逆时针旋转，旋转轴可以由HorizontalAlignment属性来设定，
% 有3个属性值：left，right，center
text(xt,[-0.3 -0.3 -0.3 -0.3 -0.3 -0.3], xtl, 'HorizontalAlignment','right','rotation',30,'fontsize',13); 

set(gca,'xticklabel','');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

set(gca,'YLim',[0 15]);%设置纵坐标的数值间隔
ylabel('Average Accuracy (%)');
%xlabel(str) %设置横坐标的名字 
set(gca,'FontSize',15,'Fontname', 'Arial');
%saveas(b,'.\results\' + str + '_acc.jpg');%保存画出来的图
